Shrinkage with shrunken shoulders: Gibbs sampling shrinkage model posteriors with guaranteed convergence rates

Use of continuous shrinkage priors -- with a "spike" near zero and heavy-tails towards infinity -- is an increasingly popular approach to induce sparsity in parameter estimates. When the parameters are only weakly identified by the likelihood, however, the posterior may end up with tails as heavy as the prior, jeopardizing robustness of inference. A natural solution is to "shrink the shoulders" of a shrinkage prior by lightening up its tails beyond a reasonable parameter range, yielding a regularized version of the prior. We develop a regularization approach which, unlike previous proposals, preserves computationally attractive structures of original shrinkage priors. We study theoretical properties of the Gibbs sampler on resulting posterior distributions, with emphasis on convergence rates of the P{\'o}lya-Gamma Gibbs sampler for sparse logistic regression. Our analysis shows that the proposed regularization leads to geometric ergodicity under a broad range of global-local shrinkage priors. Essentially, the only requirement is for the prior $\pi_{\rm local}$ on the local scale $\lambda$ to satisfy $\pi_{\rm local}(0) < \infty$. If $\pi_{\rm local}(\cdot)$ further satisfies $\lim_{\lambda \to 0} \pi_{\rm local}(\lambda) / \lambda^a < \infty$ for $a > 0$, as in the case of Bayesian bridge priors, we show the sampler to be uniformly ergodic.

==> Figure/horseshoe_local_scale_updates.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## The posterior conditional of $\\eta = 1 / \\lambda^2$ has the density $\\propto (1 + \\eta) \\, exp(-b\\eta)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import math\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from statsmodels.graphics.tsaplots import plot_acf\n",
    "from random import random as rand_unif\n",
    "from random import expovariate as rand_exp\n",
    "from random import seed as set_seed\n",
    "\n",
    "plt.rcParams['figure.autolayout'] = False\n",
    "seed = 0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def compute_target_pdf(x, b):\n",
    "    pdf = np.exp(- b * x) / (1 + x)\n",
    "    pdf /= np.trapz(pdf, x=x)\n",
    "    return pdf"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Plot utility functions."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "figure_folder = './'\n",
    "\n",
    "def remove_figure_box_edges(sides=['left', 'right', 'top', 'bottom']):\n",
    "    for side in sides:\n",
    "        plt.gca().spines[side].set_visible(False)\n",
    "        \n",
    "def savefig(filename, bbox_inches='tight', pad_inches=0, **kwargs):\n",
    "    plt.savefig(\n",
    "        figure_folder + filename, \n",
    "        bbox_inches=bbox_inches, pad_inches=pad_inches, **kwargs\n",
    "    )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Slice sampler."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def update_by_slice(x, rate):\n",
    "    if len(x) != len(rate):\n",
    "        raise ValueError('The arguments must be of the same length.')\n",
    "    NUM_STABILITY_ADJ = 2 ** - 53\n",
    "    s = np.random.rand(len(x)) / (1 + x)\n",
    "    upper = (1 - s) / (s + NUM_STABILITY_ADJ)\n",
    "    x = sample_truncated_exponential(rate, upper)\n",
    "    return x\n",
    "    \n",
    "def sample_truncated_exponential(rate, upper):\n",
    "    \"\"\" By the inverse CDF method. \"\"\"\n",
    "    cum_prob = 1 - np.exp(- rate * upper)\n",
    "    q = cum_prob * np.random.rand(len(rate))\n",
    "    x = - log_one_minus(q) / rate\n",
    "    return x\n",
    "    \n",
    "def log_one_minus(q):\n",
    "    \"\"\" Compute log(1 - q) for q \\in [0, 1]. \"\"\"\n",
    "    MIN_LOG_ARG = 2. ** (- 2 ** 10)\n",
    "    is_small = (q < 2. ** -53)\n",
    "    result = np.log(1. - q + MIN_LOG_ARG)\n",
    "    result[is_small] = - q[is_small]\n",
    "    return result\n",
    "\n",
    "def generate_samples(n_sample, n_local_param, beta_tau_ratio, seed=0):\n",
    "    np.random.seed(seed)\n",
    "    rate = beta_tau_ratio ** 2 / 2 * np.ones(n_local_param)\n",
    "    eta0 = 10. * np.random.rand(n_local_param)\n",
    "    eta_samples = np.zeros((n_local_param, n_update))\n",
    "    eta = eta0\n",
    "    for i in range(n_update):\n",
    "        eta = update_by_slice(eta, rate)\n",
    "        eta_samples[:, i] = eta\n",
    "    return eta_samples"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "n_update = 10 ** 5\n",
    "n_local_param = 10 ** 2\n",
    "beta_gscale_ratio = np.array([.01, .001])\n",
    "    \n",
    "eta_samples = [\n",
    "    generate_samples(\n",
    "        n_update, n_local_param, ratio\n",
    "    ) for ratio in beta_gscale_ratio\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams['font.size'] = 22\n",
    "fig = plt.figure(figsize=(13, 4))\n",
    "\n",
    "\n",
    "for i in range(len(beta_gscale_ratio)):\n",
    "    ax = fig.add_subplot(1, 2, i + 1)\n",
    "    t_series = np.log(np.squeeze(eta_samples[i][0, :]))\n",
    "    plot_acf(t_series, lags=60, ax=ax, title=None)\n",
    "    plt.xlabel(r'$\\beta_j \\, / \\tau = {:1g}$'.format(beta_gscale_ratio[i]))\n",
    "    plt.xticks([0, 20, 40, 60])\n",
    "    tick_loc = [0, .5, 1.]\n",
    "    plt.yticks(tick_loc, ['{:.1f}'.format(val) for val in tick_loc])\n",
    "    if i == 0:\n",
    "        plt.ylabel('Auto-correlation')\n",
    "    remove_figure_box_edges(['top', 'right'])\n",
    "    \n",
    "fig.text(\n",
    "    .5, 0, 'Lag (slice sampler)', \n",
    "    horizontalalignment='center', \n",
    "    fontsize=1.1 * plt.rcParams['font.size']\n",
    ")\n",
    "plt.tight_layout()\n",
    "savefig('horseshoe_lscale_slice_sampler_autocorr.pdf')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(13, 4))\n",
    "plt.rcParams['font.size'] = 22\n",
    "\n",
    "n_burnin = 1000\n",
    "n_iter_to_plot = 1000\n",
    "n_param_to_plot = 1\n",
    "plt.plot(np.log(eta_samples[-1][:n_param_to_plot, n_burnin:(n_burnin + n_iter_to_plot)].T))\n",
    "# plt.rcParams['mathtext.fontset'] = 'cm'\n",
    "plt.ylabel(\n",
    "    r'$\\log(\\eta)$', \n",
    "    {'fontweight': 'bold', 'fontsize': 1.1 * plt.rcParams['font.size']}\n",
    ")\n",
    "plt.xlabel(r'Slice sampler iterations ($\\beta_j \\, / \\tau = {:1g}$)'.format(beta_gscale_ratio[-1]))\n",
    "plt.ylim([-5.5, 16.])\n",
    "\n",
    "remove_figure_box_edges(['top', 'right'])\n",
    "plt.tight_layout()\n",
    "savefig('horseshoe_lscale_slice_sampler_traceplot.pdf')\n",
    "plt.show()\n",
    "\n",
    "plt.rcParams['mathtext.fontset'] = 'dejavusans'"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Data augmentation approach."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = 1 # Degree of freedom of t-distribution.\n",
    "\n",
    "def gibbs_update(eta, b):\n",
    "    rate = 1 + df * eta\n",
    "    if df == 1:\n",
    "        xi = np.random.exponential(1 / rate)\n",
    "    else:\n",
    "        xi = np.random.gamma(.5 * (df + 1), 1 / rate)\n",
    "        \n",
    "    rate = df * xi + b\n",
    "    if df == 1:\n",
    "        eta = np.random.exponential(1 / rate)\n",
    "    else:\n",
    "        eta = np.random.gamma(.5 * (df + 1), 1 / rate)\n",
    "    return eta, xi\n",
    "\n",
    "def generate_samples(n_update, n_local_param, beta_gscale_ratio, seed=0):\n",
    "    \n",
    "    set_seed(0)\n",
    "    b = beta_gscale_ratio ** 2 / 2\n",
    "    eta_samples = np.zeros((n_local_param, n_update))\n",
    "    xi_samples = np.zeros((n_local_param, n_update))\n",
    "    eta = 10. * np.random.rand(n_local_param)\n",
    "    for i in range(n_update):\n",
    "        eta, xi = gibbs_update(eta, b)\n",
    "        eta_samples[:, i] = eta\n",
    "        xi_samples[:, i] = xi\n",
    "        \n",
    "    return eta_samples"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "n_update = 10 ** 5\n",
    "n_local_param = 10 ** 2\n",
    "beta_gscale_ratio = [.01, .001]\n",
    "    \n",
    "eta_samples = [\n",
    "    generate_samples(\n",
    "        n_update, n_local_param, ratio\n",
    "    ) for ratio in beta_gscale_ratio\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams['font.size'] = 22\n",
    "fig = plt.figure(figsize=(13, 4))\n",
    "\n",
    "\n",
    "for i in range(len(beta_gscale_ratio)):\n",
    "    ax = fig.add_subplot(1, 2, i + 1)\n",
    "    t_series = np.log(np.squeeze(eta_samples[i][0, :]))\n",
    "    plot_acf(t_series, lags=60, ax=ax, title=None)\n",
    "    plt.xlabel(r'$\\beta_j \\, / \\tau = {:1g}$'.format(beta_gscale_ratio[i]))\n",
    "    plt.xticks([0, 20, 40, 60])\n",
    "    tick_loc = [0, .5, 1.]\n",
    "    plt.yticks(tick_loc, ['{:.1f}'.format(val) for val in tick_loc])\n",
    "    if i == 0:\n",
    "        plt.ylabel('Auto-correlation')\n",
    "    remove_figure_box_edges(['top', 'right'])\n",
    "    \n",
    "fig.text(\n",
    "    .5, 0, 'Lag (data-augemented sampler)', \n",
    "    horizontalalignment='center', \n",
    "    fontsize=1.1 * plt.rcParams['font.size']\n",
    ")\n",
    "plt.tight_layout()\n",
    "savefig('horseshoe_lscale_DA_sampler_autocorr.pdf')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(13, 4))\n",
    "plt.rcParams['font.size'] = 22\n",
    "\n",
    "n_burnin = 1000\n",
    "n_iter_to_plot = 1000\n",
    "n_param_to_plot = 1\n",
    "\n",
    "plt.plot(np.log(eta_samples[-1][:n_param_to_plot, n_burnin:(n_burnin + n_iter_to_plot)].T))\n",
    "# plt.rcParams['mathtext.fontset'] = 'cm'\n",
    "plt.ylabel(\n",
    "    r'$\\log(\\eta)$', \n",
    "    {'fontweight': 'bold', 'fontsize': 1.1 * plt.rcParams['font.size']}\n",
    ")\n",
    "# plt.rcParams['mathtext.fontset'] = 'dejavusans'\n",
    "plt.xlabel(r'Data-augmented sampler iterations ($\\beta_j \\, / \\tau = {:1g}$)'.format(beta_gscale_ratio[-1]))\n",
    "plt.ylim([-5.5, 16.])\n",
    "\n",
    "remove_figure_box_edges(['top', 'right'])\n",
    "plt.tight_layout()\n",
    "savefig('horseshoe_lscale_DA_sampler_traceplot.pdf')\n",
    "plt.show()\n",
    "\n",
    "plt.rcParams['mathtext.fontset'] = 'dejavusans'"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Compute the theoretical acceptance rate."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def compute_accept_rate(b):\n",
    "    if b > 600:\n",
    "        accept_rate = 1\n",
    "    else:\n",
    "        L = - 2 / (1 - b) * np.log(b)\n",
    "        x = np.linspace(0, L, 50001)\n",
    "        bounding_pdf = np.array([\n",
    "            compute_bounding_pdf(x_i, b) for x_i in x\n",
    "        ])\n",
    "        target_pdf = compute_target_pdf(x, b, density=False)\n",
    "        accept_rate = np.trapz(target_pdf, x) / np.trapz(bounding_pdf, x)\n",
    "    return accept_rate"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(6, 4))\n",
    "plt.rcParams['font.size'] = 20\n",
    "\n",
    "log10_b = np.linspace(-4., 4., 100)\n",
    "accept_rate = np.array([\n",
    "    compute_accept_rate(10 ** x) \n",
    "    for x in log10_b\n",
    "])\n",
    "\n",
    "plt.plot(\n",
    "    log10_b, accept_rate\n",
    ")\n",
    "plt.axhline(1., linestyle='--', color='dimgrey')\n",
    "plt.axhline(\n",
    "    np.min(accept_rate), linestyle=(0, (1, 2)), color='grey',\n",
    "    label='minimum'\n",
    ")\n",
    "plt.ylim(bottom=0)\n",
    "plt.ylabel('Acceptance prob')\n",
    "plt.xlabel(r'$\\log_{10}(b)$')\n",
    "# plt.xticks(np.linspace(-3, 3, 7))\n",
    "remove_figure_box_edges(['top', 'right'])\n",
    "plt.legend(loc=(.425, .3), frameon=False)\n",
    "\n",
    "plt.tight_layout()\n",
    "savefig('rejection_sampler_accept_prob.pdf')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figure/visualize_alternative_regularization_for_shrinkage_priors.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rc\n",
    "from copy import deepcopy\n",
    "\n",
    "import daft\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## First build graphical model visualization for the (unregularized) version."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "rc(\"font\", family=\"serif\", size=10)\n",
    "rc(\"text\", usetex=True)\n",
    "rc('text.latex', preamble=r'\\usepackage{bm}')\n",
    "vspacing = .9\n",
    "\n",
    "# Instantiate the PGM.\n",
    "pgm = daft.PGM([3, 2.4], origin=[.5, -.2])\n",
    "\n",
    "# Shrinkage prior.\n",
    "pgm.add_node(daft.Node(\"gscale\", r\"$\\tau$\", 3., 1 - vspacing))\n",
    "pgm.add_node(daft.Node(\"lscale\", r\"$\\bm{\\lambda}$\", 3, 1))\n",
    "pgm.add_node(daft.Node(\"beta\", r\"$\\bm{\\beta}$\", 2, 1))\n",
    "# pgm.add_plate(daft.Plate([1.5, 0.55, 2, 1], label=\"p\"))\n",
    "\n",
    "pgm.add_edge(\"lscale\", \"beta\")\n",
    "pgm.add_edge(\"gscale\", \"beta\")\n",
    "\n",
    "# Observed model.\n",
    "pgm.add_node(daft.Node(\"X\", r\"$\\bm{X}$\", 1, 1 - vspacing, fixed=True, offset=(5, -20)))\n",
    "pgm.add_node(daft.Node(\"y\", r\"$\\bm{y}$\", 1, 1, observed=True))\n",
    "\n",
    "pgm.add_edge(\"beta\", \"y\")\n",
    "pgm.add_edge(\"X\", \"y\")\n",
    "\n",
    "wo_reg = pgm"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot the model under Piironen & Vehtali (2017)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pgm = deepcopy(wo_reg)\n",
    "slab_fixed = False\n",
    "\n",
    "# Regularization.\n",
    "offset = (7.5, -2.5) if slab_fixed else (0, 0)\n",
    "pgm.add_node(daft.Node(\"slab_width\", r\"$\\zeta$\", 3, 1 + vspacing, offset=offset, fixed=slab_fixed))\n",
    "pgm.add_edge(\"slab_width\", \"beta\")\n",
    "\n",
    "# Render and save.\n",
    "pgm.render()\n",
    "# pgm.figure.set_size_inches(6.5, 4)\n",
    "pgm.figure.savefig(\"graphical_model_of_previous_regularization.pdf\", bbox_inches='tight', pad_inches=0)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plot the model under the proposed \"Gibbs-friendly\" version."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pgm = deepcopy(wo_reg)\n",
    "\n",
    "# Regularization.\n",
    "offset = (7.5, -2.5) if slab_fixed else (0, 0)\n",
    "pgm.add_node(daft.Node(\"slab_width\", r\"$\\zeta$\", 3, 1 + vspacing, offset=offset, fixed=slab_fixed))\n",
    "pgm.add_node(daft.Node(\"fake_data\", r\"$\\bm{z}$\", 2, 1 + vspacing, observed=True))\n",
    "pgm.add_edge(\"slab_width\", \"fake_data\")\n",
    "pgm.add_edge(\"beta\", \"fake_data\")\n",
    "\n",
    "# Render and save.\n",
    "pgm.render()\n",
    "pgm.figure.savefig(\"graphical_model_of_proposed_regularization.pdf\") #, bbox_inches='tight', pad_inches=0)\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

